Parity and reality properties of the EPRL spinfoam

We study the parity behavior of the Lorentzian EPRL spinfoam model. We demonstrate that the vertex amplitude does not depend on the sign of the Immirzi parameter. We present numerical results for the transition amplitude and the graviton propagator in the large-spin 4-simplex approximation. The results suggest a simple relation between the contributions of the two parity-related critical points. Finally, we observe that the graviton propagator is not invariant under parity-odd permutations of equivalent nodes. Thus, the Lorentzian model has the same chirality problem as the Euclidean.

==> anc/G_plot.py <==
from math import *
from cmath import *
from numpy import *
from pylab import *

from spinfoam_4simplex import calc_4simplex

boost = 1

gamma_range = linspace(start=.01, stop=3, num=50)

G1 = zeros(len(gamma_range), dtype=complex)
G2 = zeros(len(gamma_range), dtype=complex)

for gamma_index in range(len(gamma_range)):
    gamma = gamma_range[gamma_index] 
    print '\ngamma =', gamma    
    
    # Run the 4-simplex script with the current gamma.
    # To save time, tell the script to handle just one critical point.
    k, xi, crit_points, H, G = calc_4simplex(gamma, boost, n_crit_points = 1)
  
    # For each gamma, extract two parity-related components of the graviton propagator
    G1[gamma_index] = G[0][0][2][3][1][2][4] / gamma**4
    G2[gamma_index] = G[0][0][2][4][1][2][3] / gamma**4

# Plot the real and imaginary parts of the two propagator components
figure(figsize=(8, 6))

plot(gamma_range, G1.real, 'o-', label='Re$\,G_{01}^{(23)(24)}/\gamma^4$')
plot(gamma_range, G1.imag, 's-', label='Im$\,G_{01}^{(23)(24)}/\gamma^4$')
plot(gamma_range, G2.real, 'x-', label='Re$\,G_{01}^{(24)(23)}/\gamma^4$')
plot(gamma_range, G2.imag, '+-', label='Im$\,G_{01}^{(24)(23)}/\gamma^4$')

xlabel('$\gamma$')
legend(loc='lower right')

savefig('G_of_gamma.eps', format='eps')

# Plot the complex phase of the two propagator components
figure(figsize=(16./3, 4))

phase_G1 = array([phase(elem) for elem in G1])
phase_G2 = array([phase(elem) for elem in G2])

plot(gamma_range, phase_G1, 'o-', label='Arg$\,G_{01}^{(23)(24)}$')
plot(gamma_range, phase_G2, '*-', label='Arg$\,G_{01}^{(24)(23)}$')

xlabel('$\gamma$')
legend(loc='lower right')

savefig('arg_G_of_gamma.eps', format='eps')



==> anc/spinfoam_4simplex.py <==
#! /usr/bin/python

import sys
import getopt

from math import *
from numpy import *
from numpy.linalg import *

#-----------------------------------------------
# Functions on general tensors (numpy arrays)
#-----------------------------------------------

def complex_zeros (dim):
    """Returns a vector with 'dim' complex components."""
    return zeros(dim, dtype=complex)

def average (tensors):
    """Returns the arithmetic average of a list of tensors."""
    return reduce(add, tensors) / len(tensors)
  
#------------------------------------------------------
# Functions on general vectors (numpy rank-1 arrays)
#------------------------------------------------------

def normalize (v):
    """Returns a unit vector in the direction of the given one. For a zero vector, returns zero."""
    norm_v = norm(v)
    return copy(v) if norm_v == 0 else v/norm_v
  
#---------------------------------------------
# Functions on 3d vectors (length-3 arrays)
#---------------------------------------------

def area_normal (x1, x2, x3):
    """Returns the area normal to a given triangle, with right-hand orientation."""
    return cross(x2 - x1, x3 - x2) / 2

def area_normal_outgoing (triangle_points, source_point):
    """Returns the area normal to a triangle whose vertices are in the list 'triangle_points', 
    oriented to point away from the given 'source_point'."""
    raw_normal = area_normal(*triangle_points)
    outward_vector = triangle_points[0] - source_point
    return copysign(1, dot(raw_normal, outward_vector)) * raw_normal

def cos_theta (v):
    """Returns the cosine of the spherical theta angle defined by the given vector. 
    For a zero vector, returns 1."""
    norm_v = norm(v)
    return 1 if norm_v == 0 else v[2]/norm(v)

def cos_phi (v):
    """Returns the cosine of the azimuthal phi angle defined by the given vector. 
    For a vector with vanishing xy components, returns 1."""
    rho = norm(v[0:2])
    return 1 if rho == 0 else v[0]/rho

#----------------------------------------------------
# Functions on Minkowski vectors (length-4 arrays)
#----------------------------------------------------

def minkowski_vector_from_3vector (v):
    """Upcasts a 3-vector into a 4-vector with a zero time component."""
    mink = zeros(4)
    mink.put([1,2,3], v)
    return mink

def unit_time_vector ():
    """Returns the unit vector (1,0,0,0) along the time axis."""
    return array([1,0,0,0])

def raise_or_lower_4index (v):
    """Flips the sign of a 4-vector's time component.
    Represents multiplication by the mostly-plus Minkowski metric."""
    return array([-v[0], v[1], v[2], v[3]])

def minkowski_product (u, v):
    """Returns the Minkowski scalar product (mostly-plus signature) of two vectors."""
    return dot(raise_or_lower_4index(u), v)

#---------------------------------------------
# Functions on 2d spinors (length-2 arrays)
#---------------------------------------------

def component_ratio (z):
    """Returns the spinor's first component divided by the second."""
    return z[0] / z[1]

def vector_to_unit_spinor (v):
    """Returns the unit spinor (e^{-i*phi/2}cos(theta/2), e^{i*phi/2}sin(theta/2)) 
    pointing along the given vector. For a zero vector, returns a zero spinor."""
    if norm(v) == 0:
        return [0, 0]
   
    cos_theta_v = cos_theta(v)
    cos_theta_half = sqrt((1. + cos_theta_v)/2.)
    sin_theta_half = sqrt((1. - cos_theta_v)/2.)
  
    cos_phi_v = cos_phi(v)  
    cos_phi_half = copysign(sqrt((1. + cos_phi_v)/2.), v[1])
    sin_phi_half = sqrt((1. - cos_phi_v)/2.)
    exp_phi_half = cos_phi_half + 1j*sin_phi_half

    return array([cos_theta_half*exp_phi_half.conjugate(), sin_theta_half*exp_phi_half])

def J_conjugate (z):
    """Performs the J conjugation (parity transformation) on a spinor."""
    return array([-z[1].conjugate(), z[0].conjugate()])
  
def spinor_product (w, z):
    """Returns the antisymmetric scalar product w[1]*z[0] - w[0]*z[1] of two spinors."""
    return -cross(w, z)

#--------------------------------------------------
# Functions on general matrices (rank-2 arrays)
#--------------------------------------------------

def complex_identity (dim):
    """Returns a dim*dim identity matrix with complex components."""
    return identity(dim, dtype=complex)

#--------------------------------------------------
# Functions on SU(2) matrices (2x2 arrays)
#--------------------------------------------------

# A vector containing the three Pauli matrices
pauli_matrices = array([[[0, 1], [1, 0]], \
                        [[0, -1j], [1j, 0]], \
                        [[1, 0], [0, -1]]], dtype=complex)

def matrix_from_3vector (v):
    """Returns the dot product of the vector with the Pauli matrices."""
    return tensordot(v, pauli_matrices, axes = ([0], [0]))  

def SU2_around_vector (axis_vector, angle):
    """Returns the spin-1/2 rotation matrix for rotation around a given vector by a given angle."""
    cos_half = cos(angle/2.)
    sin_half = sin(angle/2.)
  
    return cos_half * complex_identity(2) - 1j*sin_half * matrix_from_3vector(normalize(axis_vector))

#--------------------------------------------------
# Functions on SL(2,C) matrices (2x2 arrays)
#--------------------------------------------------

def SL2C_boost_along_vector (axis_vector, boost):
    """Returns the spin-1/2 rotation matrix for a boost along a given vector by a given angle."""
    cosh_half = cosh(boost/2.)
    sinh_half = sinh(boost/2.)
  
    return cosh_half * complex_identity(2)  + sinh_half * matrix_from_3vector(normalize(axis_vector))

#--------------------------------------------------
# IntegrationPoint class
#--------------------------------------------------

class IntegrationPoint:
    """A class representing an integration point in the 4-simplex amplitude:
    a list of 5 SL(2,C) matrices g[a] and a matrix of spinor variables z[a][b] 
    (only the a < b elements are used)."""
  
    def __init__ (self, g = [complex_identity(2) for a in range(5)], \
                  z = [[complex_zeros(2) for b in range(5)] for a in range(5)]):
        self.g = [elem.copy() for elem in g]
        self.z = [[elem.copy() for elem in row] for row in z]
    
    def Z (self):
        """Calculates the Z spinors out of the z spinors and the g rotation matrices.
        Returns a matrix of spinors for each link (a,b) with a != b."""
    
        Z = [[complex_zeros(2) for b in range(5)] for a in range(5)]  
  
        for a in range(5):
            for b in range(a+1, 5):
                Z[a][b] = dot(self.g[a].T.conjugate(), self.z[a][b])
                Z[b][a] = dot(self.g[b].T.conjugate(), self.z[a][b])
  
        return Z
    
#--------------------------------------------------
# The action for the spinfoam dynamics
#--------------------------------------------------

def S (gz_struct, xi, k, p):
    """Returns Barrett's 4-simplex action.
    gz_struct.g is a list of SL(2,C) rotation matrices for each node 0..4. 
    gz_struct.z is a matrix of spinor variables for each link (a,b) with a < b.
    xi is a matrix of spinors characterizing the boundary state for each link (a,b) with a != b.
    k is a matrix of spins (half-integers) for each link (a,b) with a < b.
    p is a matrix of boost-spins (real numbers) for each link (a,b) with a < b. 
    Normally, we have p = gamma*k"""
  
    result = 0  
  
    Z = gz_struct.Z()
    
    for a in range(5):
        for b in range(a+1, 5):      
            norm_squared_Z_ab = vdot(Z[a][b], Z[a][b])
            norm_squared_Z_ba = vdot(Z[b][a], Z[b][a])
      
            result += k[a][b]*log((vdot(Z[a][b], xi[a][b]) * vdot(-J_conjugate(Z[b][a]), xi[b][a]))**2 \
                                  / norm_squared_Z_ab / norm_squared_Z_ba)
            result += 1j*p[a][b]*log(norm_squared_Z_ba / norm_squared_Z_ab)
              
    return result

#---------------------------------------------
# The 3-metric insertion
#---------------------------------------------

def A (gamma, Z, xi, k, n, a):
    """Returns the dreibein insertion factor for the vector n->a.
    Z is a matrix of spinor variables for each link (a,b) with a != b.
    xi is a matrix of spinors characterizing the boundary state for each link (a,b) with a != b.
    k is a matrix of spins (half-integers) for each link (a,b) with a < b. 
    n and a are node indices in the range 0..4, with n != a.
    The return value is a 3-vector.""" 
  
    Z_or_JZ = Z[n][a] if n < a else J_conjugate(Z[n][a])
    return gamma * k[n][a] * dot(dot(pauli_matrices, Z_or_JZ).conjugate(), xi[n][a]) \
           / vdot(Z_or_JZ, xi[n][a])

def q (gamma, gz_struct, xi, k, n, a, b):
    """Returns the 3-metric insertion factor for the vectors n->a and n->b.
    gz_struct.g is a list of SL(2,C) rotation matrices for each node 0..4. 
    gz_struct.z is a matrix of spinor variables for each link (a,b) with a < b.
    xi is a matrix of spinors characterizing the boundary state for each link (a,b) with a != b.
    k is a matrix of spins (half-integers) for each link (a,b) with a < b.
    n, a and b are node indices in the range 0..4, with a,b != n."""
  
    # For diagonal metric elements
    if a == b:
        # In proper normalization (which we don't use), k>>1. Therefore, k(k+1) becomes k^2.
        return (gamma*k[n][a])**2
  
    # For non-diagonal metric elements
    else:
        # Inefficient - we only two of the Z spinors. 
        Z = gz_struct.Z()
  
        A_na = A(gamma, Z, xi, k, n, a)
        A_nb = A(gamma, Z, xi, k, n, b)
                  
        return dot(A_na, A_nb)

#-----------------------------------------------------------------------------------------
# Helper functions to encode the variables (g, z) into a non-redundant array of reals 
# (for the calculating the Hessian etc.)
#-----------------------------------------------------------------------------------------

def read_complex_from_real_iterator (iterator):
    return complex(iterator.next(), iterator.next())

def append_complex_to_real_list (real_list, c):
    real_list.append(c.real)
    real_list.append(c.imag)

def gz_to_real_array (gz_struct):
    """Packs an IntegrationPoint (5 SL(2,C) matrices g and 10 spinor variables z) 
    into a non-redundant array of real parameters.
  
    The rotation matrix g_0 can be set to the identity, so only the g_a for i=a..4 are dynamical. 
    Thus, [g_0, g_i] are encoded as [I, inv(g_0)*g_i].
    Also, one component of each g_i can be calculated from the others 
    using the unit-determinant condition. Thus, only 3 complex components are kept. 
    These components are organized as the 3 components of a vector, 
    to ensure correct spacing near the identity under the Haar measure near the identity.
    The z spinors are rescalable, so we encode only z[0]/z[1].
    Upon decoding, this will become the first component, while the second is set to 1.
    This singling-out of certain components is potentially singular. 
    We avoid such singularities by not aligning anything along the vertical axis.
  
    The array g_and_z is organized as follows. There are 44 real elements altogether.
    The first 24 elements encode the rotation matrices g: 6 for each matrix, ordered as:
    Re{g[0][1] + g[1][0]}/2, Im{g[0][1] + g[1][0]}/2, -Im{g[0][1] - g[1][0]}/2, Re{g[0][1] - g[1][0]}/2, 
    Re{g[0][0]}, Im{g[0][0]}.    
    The next 20 elements encode the [0] components of the 10 spinors z, in the order: 
    Re{z_01[0]}, Im{z_01[0]}, Re{z_02[0]}, Im{z_02[0]}, ... Re{z_34[0]}, Im{z_34[0]}."""
  
    g, z = gz_struct.g, gz_struct.z
  
    gz_list = []
  
    inverse_g_0 = inv(g[0])
  
    for a in range(1, 5):
        normalized_g_a = dot(inverse_g_0, g[a])
    
        x_component = .5*(normalized_g_a[0][1] + normalized_g_a[1][0])
        y_component = .5j*(normalized_g_a[0][1] - normalized_g_a[1][0])
        z_component = normalized_g_a[0][0]
    
        append_complex_to_real_list(gz_list, x_component)
        append_complex_to_real_list(gz_list, y_component)
        append_complex_to_real_list(gz_list, z_component)
    
    for a in range(5):
        for b in range(a+1, 5):
            append_complex_to_real_list(gz_list, z[a][b][0] / z[a][b][1])
      
    return array(gz_list)
  
def gz_from_real_array (gz_array):
    """Unpacks 5 SL(2,C) matrices g and 10 spinor variables z 
    from a non-redundant array of real parameters.
    See the docstring of g_and_z_to_real_array() for the conventions.
    Returns an IntegrationPoint."""

    iterator = gz_array.__iter__()
  
    g = [complex_identity(2) for a in range(5)] 
    for a in range(1, 5):    
        x_component = read_complex_from_real_iterator(iterator)
        y_component = read_complex_from_real_iterator(iterator)
        z_component = read_complex_from_real_iterator(iterator)
    
        g[a][0][0] = z_component
        g[a][0][1] = x_component - 1j*y_component
        g[a][1][0] = x_component + 1j*y_component
        g[a][1][1] = (1. + g[a][0][1]*g[a][1][0]) / g[a][0][0]
    
    z = [[complex_zeros(2) for b in range(5)] for a in range(5)]
    for a in range(5):
        for b in range(a+1, 5):
            z[a][b][0] = read_complex_from_real_iterator(iterator)
            z[a][b][1] = 1.
      
    return IntegrationPoint(g, z)

#----------------------------------------------------
# Functions for calculating gradients and Hessians
#----------------------------------------------------

def eval_at_offset (fun, x, indices, offsets):
    """Evaluates the function 'fun' near the point specified by the real array 'x'.
    The function is evaluated at a point whose coordinates at 'indices' are shifted by 'offset'. 
    Both 'indices' and 'offset' are lists."""
    for i in range(len(indices)):
        x[indices[i]] += offsets[i]
    
    result = fun(x)
  
    for i in range(len(indices)):
        x[indices[i]] -= offsets[i]
    
    return result

def gradient (fun, x, step):
    """Calculates the gradient of a function 'fun' of at the point specified by the real array 'x'.
    'step' specifies the finite differences to be used in the argument."""
    grad = complex_zeros(len(x))
  
    x_local = x.copy()  
  
    for i in range(len(x)):
        f_m = eval_at_offset(fun, x_local, [i], [-step/2.])
        f_p = eval_at_offset(fun, x_local, [i], [step/2.])
        grad[i] = (f_p - f_m) / step
    
    return grad

def hessian (fun, x, step):
    """Calculates the Hessian of a function 'fun' of at the point specified by the real array 'x'. 
    'step' specifies the finite differences to be used in the argument."""
    hess = complex_zeros([len(x), len(x)])
  
    x_local = x.copy()

    for i in range(len(x)):
        for j in range(i, len(x)):
            f_mm = eval_at_offset(fun, x_local, [i, j], [-step/2., -step/2.])
            f_mp = eval_at_offset(fun, x_local, [i, j], [-step/2., step/2.])
            f_pm = eval_at_offset(fun, x_local, [i, j], [step/2., -step/2.])
            f_pp = eval_at_offset(fun, x_local, [i, j], [step/2., step/2.])
      
            hess[i][j] = hess[j][i] = (f_pp - f_pm - f_mp + f_mm) / step**2
    
    return hess

def calc_4simplex (gamma, boost, verbose=False, debug=False, n_crit_points=2):
    """The main function. See the function usage_string() for the inputs.
    For a documentation of the calculation, see the main text of the paper 
    (Yasha Neiman, 'Parity and reality properties of the EPRL spinfoam')     
    Returns a tuple of:
    1. A 5x5 list of spins k[a][b] for a < b.
    2. A 5x5 list of spinors xi[a][b] for a != b.
    3. A list of two (or less) IntegrationPoint objects for the critical points.
    4. A list of two (or less) 44x44 Hessian matrices at the critical points.
    5. A list of two (or less) 5x5x5x5x5x5 arrays G for the semicoherent graviton propagator 
       at the critical points."""
    
    # A list with the vertices of the regular base tetrahedron (3-simplex no. 0). 
    # The vertices are indexed by 1..4. The 0th element of the list isn't used.
    # We use x rather than z as the symmetry axis, to avoid singular behavior of (1,0) and (0,1) spinors.
    base_tetra_points = [zeros(3) for i in range(5)]
    
    base_tetra_points[1] = array([-.5/sqrt(6), -.5/sqrt(3), -.5])
    base_tetra_points[2] = array([-.5/sqrt(6), -.5/sqrt(3), .5])
    base_tetra_points[3] = array([-.5/sqrt(6), 1./sqrt(3), 0.])
    base_tetra_points[4] = array([.5*sqrt(1.5), 0., 0.])
    
    # A matrix with the displacement vectors between base vertex no. i and base vertex no. j. 
    # The diagonal elements aren't used.
    base_tetra_edge_vectors = [[base_tetra_points[j] - base_tetra_points[i] for j in range(5)] \
                               for i in range(5)]
    
    # A list with the centers of the faces of the base tetrahedron. 
    # The faces are indexed as 1..4, according to the opposite vertex. 
    # The 0th element of the list isn't used.
    base_tetra_face_centers = [zeros(3) for a in range(5)]
    
    # A matrix with the outward area normals to the faces of each tetrahedron. 
    # Element (a,b) corresponds to the face of a'th tetrahedron bordering the b'th tetrahedron. 
    # The diagonal elements aren't used.
    triangle_area_normals = [[zeros(3) for b in range(5)] for a in range(5)]
    
    # Calculate the face centers and area normals for the base tetrahedron
    for a in range(1,5):
        # Find the three points belonging to face no. i
        triangle_points = [base_tetra_points[i] for i in range(1,5) if i != a]  
      
        base_tetra_face_centers[a] = average(triangle_points)
        triangle_area_normals[0][a] = area_normal_outgoing(triangle_points, base_tetra_points[a])
        triangle_area_normals[a][0] = triangle_area_normals[0][a]
      
    # The maximal height of the side tetrahedra, corresponding to a degenerate flattened 4-simplex 
    # (the side apexes get folded into the center of the base tetrahedron)
    max_side_tetra_height = .5/sqrt(6)
    
    # The actual height of the side tetrahedra, calculated by boosting the maximal height
    side_tetra_height = max_side_tetra_height / cosh(boost)
    
    # Place the apexes of the side tetrahedra out by "side_tetra_height" 
    # from the base tetraheron's face centers along the base face normals
    side_tetra_apexes = [zeros(3) for a in range(5)]
    for a in range(1, 5): 
        base_unit_normal = normalize(triangle_area_normals[0][a])
        side_tetra_apexes[a] = base_tetra_face_centers[a] - side_tetra_height * base_unit_normal
    
    # Calculate the area normals for the faces of the side tetrahedra facing each other
    for a in range(1, 5):
        for b in range(1, a) + range(a+1, 5):
            # The points belonging to face (a,b) are the apex of the a'th side tetrahedron 
            # and the two points of the base tetrahedron which aren't a or b.
            triangle_points = \
              [side_tetra_apexes[a]] + [base_tetra_points[i] for i in range(1,5) if i not in (a,b)]
            triangle_area_normals[a][b] = area_normal_outgoing(triangle_points, \
                                                               base_tetra_face_centers[a])
        
    # Decompose the area-proportional normals into areas and unit normals
    triangle_areas = [[norm(an) for an in an_row] for an_row in triangle_area_normals]
    triangle_unit_normals = [[normalize(an) for an in an_row] for an_row in triangle_area_normals]
    
    # A matrix of SU(2) rotation matrices. The (a,b) element for a < b 
    # rotates the (a,b) triangle into the (b,a) triangle. The a >= b elements aren't used.
    g_SU2 = [[complex_zeros([2,2]) for un in un_row] for un_row in triangle_unit_normals]
    
    # The (0,a) and (a,0) triangles are already properly aligned - no need to rotate them.
    for a in range(1, 5):
        g_SU2[0][a] = complex_identity(2)
    
    # Calculate the rotation matrices for the side tetrahedra
    for a in range(1, 5):
        for b in range(a+1, 5):
            # Find the vector along the edge where the a'th and b'th tetrahedra meet. 
            # This will be the rotation axis, up to a sign.
            edge_indices = [i for i in range(1,5) if i not in (a,b)]
            edge_vector = base_tetra_edge_vectors[edge_indices[0]][edge_indices[1]]
        
            # Define the face normals as the vectors which should be rotated one into the other
            source_normal = triangle_unit_normals[a][b]
            target_normal = -triangle_unit_normals[b][a]
        
            # Choose a rotation axis along or opposite to the edge vector.
            # This way, the (a,b) face can be rotated into the (b,a) face 
            # with a right-hand-sense rotation by an angle smaller than pi.
            orientation_product = dot(edge_vector, cross(source_normal, target_normal))  
            rotation_axis = copysign(1, orientation_product) * edge_vector
    
            # Calculate the rotation angle from the scalar product of the edge-to-face-center vectors
            rotation_angle = acos(dot(source_normal, target_normal) \
                             / norm(source_normal) / norm(target_normal))
    
            # Finally, use the axis and angle to calculate the rotation matrix
            g_SU2[a][b] = SU2_around_vector(rotation_axis, rotation_angle)
        
    # This is the matrix of spinors xi parametrising the boundary state. 
    # xi[a][b] is the spinor describing the face of tetrahedron no. a connecting it to tetrahedron no. b. 
    # The diagonal elements aren't used.
    xi = [[zeros(2) for un in un_row] for un_row in triangle_unit_normals]
    
    for a in range(5):
        for b in range(a+1, 5):
            # Calculate xi[a][b] for a<b by taking the 'square root' of the unit normal to the face. 
            # The overall phase doesn't matter.
            normal_ab = triangle_unit_normals[a][b]
        
            # For the side tetrahedra, we want the ingoing rather than the outgoing normals.
            if a != 0:
                normal_ab *= -1
          
            xi[a][b] = vector_to_unit_spinor(normal_ab)
            # To obtain the correct total phase for xi[a][b] and xi[b][a], 
            # we calculate xi[b][a] by rotating xi[a][b] with the SU(2) matrix 
            # that brings one triangle into the other.
            xi[b][a] = -J_conjugate(dot(g_SU2[a][b], xi[a][b]))
        
    # The future-pointing unit normals to the 5 tetrahedra
    minkowski_future_unit_normals = [unit_time_vector() for a in range(5)]
    
    # Boost the unit vectors of the side tetrahedra along each tetrahedron's axis
    for a in range(1,5):
        minkowski_future_unit_normals[a] = cosh(boost) * unit_time_vector() \
          + sinh(boost) * minkowski_vector_from_3vector(triangle_unit_normals[0][a])
      
    # A matrix of the dihedral angles between the a'th and b'th tetrahedra for a < b. 
    # The a >= b elements aren't used.
    dihedral_angles = [[0 for b in range(5)] for a in range(5)]
      
    # The (0,a) dihedal angles are positive (thin wedge), 
    # and given by the side tetrahedra's boost parameter.
    for a in range(1,5):
        dihedral_angles[0][a] = boost
      
    # The ab'th dihedral angles are negative (thick wedge), 
    # and calculated from the Minkowski product of the tetrahedra's normals
    for a in range(1,5):
        for b in range(a+1 ,5):
          dihedral_angles[a][b] = -acosh(-minkowski_product(minkowski_future_unit_normals[a], \
                                         minkowski_future_unit_normals[b]))
        
    # Print the results for the face areas, the dihedral angles and the xi spinors
    if verbose:
        print '\nBoundary data:'
    
        print
        for a in range(5):
            for b in range(a+1, 5):
                print 'triangle_areas[' + str(a) + '][' + str(b) + '] = ' + str(triangle_areas[a][b])
    
        print
        for a in range(5):
            for b in range(a+1, 5):
                print 'dihedral_angles[' + str(a) + '][' + str(b) + '] = ' + str(dihedral_angles[a][b])
    
        print
        for a in range(5):
            for b in range(0, a) + range(a+1, 5):
                print 'xi[' + str(a) + '][' + str(b) + '] = ' + str(xi[a][b])
    
    # Consistency checks
    if debug:
        print '\nConsistency checks for the boundary data:'  
        for a in range(5):
            for b in range(a+1, 5):
                print '(a,b):', (a,b) 
    
                # Check that the xi spinors are normalized
                print '|xi[a][b]|, |xi[b][a]| (should both be 1):'
                print norm(xi[a][b]), norm(xi[b][a])
        
                # Check that xi[b][a] is really along the ingoing normal to the (b,a) face
                direct_xi_ba = vector_to_unit_spinor(-triangle_unit_normals[b][a])
                print 'Ratio of the components of xi[b][a] / direct_xi_ba (should be 1):'
                print component_ratio(xi[b][a] / direct_xi_ba)
          
    #----------------------------------------------------------------------
    # Construct the dynamical variables g, z for the two critical points
    #----------------------------------------------------------------------
    
    # A list of the two critical points (or less if the user wanted to save time)
    crit_points = [IntegrationPoint() for i in range(n_crit_points)]
    
    # The rotation matrix for the base tetrahedron is the identity. 
    # The other rotation matrices are given by boosts along the normals to the base tetrahedron's faces
    for a in range(1, 5):
        if n_crit_points > 0:  
            crit_points[0].g[a] = SL2C_boost_along_vector(triangle_unit_normals[0][a], boost)
        if n_crit_points > 1:
            crit_points[1].g[a] = SL2C_boost_along_vector(triangle_unit_normals[0][a], -boost)
    
    # z_ab for a<b can be defined directly in terms of xi_ab, using xi_ab ~ Z_ab.
    for crit_point in crit_points:
        for a in range(5):
            for b in range(a+1, 5):
                crit_point.z[a][b] = dot(inv(crit_point.g[a].T.conjugate()), xi[a][b])
                # Normalize the second component of z to 1
                crit_point.z[a][b] /= crit_point.z[a][b][1]
    
    ## Print the results for g and z at the critical points
    if verbose:
        print '\nCritical points:'
    
        for i in range(len(crit_points)):
            g, z = crit_points[i].g, crit_points[i].z 
        
            print
            for a in range(5):
                print 'g' + str(i) + '[' + str(a) + '] = ' + str(g[a])
    
            print
            for a in range(5):
                for b in range(a+1,5):
                    print 'z' + str(i) + '[' + str(a) + '][' + str(b) + '] = ' + str(z[a][b])
        
    # Consistency checks    
    if debug:
        print '\nConsistency checks for the critical points:'    
        for i in range(len(crit_points)):
            print '\nCritical point no. ' + str(i) + ':'
          
            g, z, Z = crit_points[i].g, crit_points[i].z, crit_points[i].Z()
        
            for a in range(5):
                for b in range(a+1, 5):        
                    print '(a,b):', (a,b)
            
                    # Check that the critical-point equations are satisfied
                    print 'Ratio of the components of xi[a][b] / Z[a][b] (should be 1):' 
                    print component_ratio(xi[a][b] / Z[a][b])
            
                    print 'Ratio of the components of J(xi[b][a]) / Z[b][a] (should be 1):'
                    print component_ratio(J_conjugate(xi[b][a]) / Z[b][a])
            
                    g_xi_ab = dot(g[a], xi[a][b])
                    g_J_xi_ba = dot(g[b], J_conjugate(xi[b][a]))
                    print 'Ratio of the components of g[a]*xi[a][b] / g[b]*J(xi[b][a]) (should be 1):' 
                    print component_ratio(g_xi_ab / g_J_xi_ba)
                    print '|g[a]*xi[a][b]| * |Z[b][a]| / |g[b]*J(xi[b][a])| / |Z[a][b]| (should be 1):'
                    print norm(g_xi_ab) * norm(Z[b][a]) / norm(g_J_xi_ba) / norm(Z[a][b])
        
                    # Check that (|Z_ba|/|Z_ab|)**2 equals the exponential of the dihedral angle,
                    # with a sign determined by the critical point
                    print '[sign] * log((|Z[b][a]|/|Z[a][b]|)**2) / dihedral_angles[a][b] (should be 1):'
                    print (-1)**i * log((norm(Z[b][a]) / norm(Z[a][b]))**2) / dihedral_angles[a][b]        
    
    # Calculate the representation labels for each face (up to overall normalization)
    k = triangle_areas
    p = [[gamma*k_ab for k_ab in row] for row in k]
    
    # Calculate the value, gradient and Hessian of S at each critical point
    print '\nHessian determinant and graviton propagator at the critical points:'
    
    H = [complex_zeros([44,44]) for i in range(len(crit_points))]
    G = [complex_zeros([5,5,5,5,5,5]) for i in range(len(crit_points))]
    
    for i in range(len(crit_points)):     
        print '\nCritical point no. ' + str(i) + ':' 
        
        # Create a function for evaluating S in terms of the z spinors 
        # and small rotations around the critical point
        def S_around_crit_point (relative_gz_array):
        
            gz_struct = gz_from_real_array(relative_gz_array)
            # Multiply the rotation matrices relative to the critical point by the critical-point matrices
            gz_struct.g = [dot(gz_struct.g[a], crit_points[i].g[a]) for a in range(5)]
        
            return S(gz_struct, xi, k, p)
      
        # Pack g and z into a nonredundant array of real values. 
        # At the critical point, the rotation matrices are represented by the identity. 
        # This will be multiplied by their critical-point value in S_around_crit_point().
        crit_relative_gz_array = gz_to_real_array(IntegrationPoint(z = crit_points[i].z))
    
        # Consistency checks    
        if debug:
            print '\nConsistency checks for S around the critical point:'
          
            expected_S = (-1)**i * 1j *sum(array(p) * array(dihedral_angles))
        
            print 'Value of S at the critical point: as expected from the dihedral angles, ' + \
              'as calculated directly and as calculated from the encoded variables (all should be equal):'
            print expected_S, S(crit_point, xi, k, p), S_around_crit_point(crit_relative_gz_array)
    
            # Check that S has a vanishing gradient at the critical point
            grad = gradient(S_around_crit_point, crit_relative_gz_array, 1e-9)
            print 'Max component of grad(S) (should be approx. 0):', max(abs(grad))
          
        # Calculate the Hessian at the critical point
        H[i] = hessian(S_around_crit_point, crit_relative_gz_array, 1e-4)
        sqrt_det_H = sqrt(det(H[i]))
        inv_H = inv(H[i])
        
        # Calculate the measure factor 1/prod{|Z_ab|^2|Z_ba|^2}
        crit_Z = crit_points[i].Z()
        measure_factor = 1.
      
        for a in range(5):
            for b in range(a) + range(a+1, 5):
                measure_factor /= vdot(crit_Z[a][b], crit_Z[a][b])
    
        print '\n[measure factor]/sqrt(det(H)) = ' + str(measure_factor/sqrt_det_H)
    
        # Calculate the gradients of the q insertions
        q_gradients = complex_zeros([5,5,5,44])  
      
        for n in range(5): 
            for a in range(n) + range(n+1, 5): 
                for b in range(n) + range(n+1, 5):         
                    # Create a function for evaluating q 
                    # in terms of the z spinors and small rotations around the critical point
                    def q_nab_around_crit_point (relative_gz_array):
        
                        gz_struct = gz_from_real_array(relative_gz_array)
                        # Multiply the relative rotation matrices by the critical-point matrices
                        gz_struct.g = [dot(gz_struct.g[c], crit_points[i].g[c]) for c in range(5)]
        
                        return q(gamma, gz_struct, xi, k, n, a, b)
    
                    q_gradients[n][a][b] = gradient(q_nab_around_crit_point, crit_relative_gz_array, 1e-9)
      
        # Calculate the semicoherent piece of the graviton propagator G_{mn}^{(ab)(cd)}
        # Only the m!=n, a,b,c,d!=m,n components of this result are trustworthy.
        G[i] = inner(q_gradients, inner(q_gradients, inv_H))
       
        # Print two parity-related components of the propagator
        G1 = G[i][0][2][3][1][2][4]
        G2 = G[i][0][2][4][1][2][3]
       
        print '\nThe semicoherent piece of the graviton propagator:'
        print 'G_{01}^{(23)(24)} = ' + str(G1) + '; norm: ' + str(abs(G1))
        print 'G_{01}^{(24)(23)} = ' + str(G2) + '; norm: ' + str(abs(G2))
      
    # Bye
    return k, xi, crit_points, H, G

#------------------------------------------------------------------------

def usage_string ():
  """Returns a string explaining the script's command-line parameters when run directly."""
  return "Usage instructions:\n" + \
    "The script accepts two optional arguments.\n" + \
    "The first is interpreted as the Immirzi parameter (real number).\n" + \
    "The second is interpreted as a boost parameter (positive real number).\n" + \
    "If the arguments aren't provided, they will be queried from the user.\n" + \
    "The -v or --verbose option causes the script to print details " + \
    "of the boundary state and the critical points.\n" + \
    "The -d or --debug option causes the script to perform and print some consistency checks.\n" + \
    "The -c or --crit-points option expects an integer between 0 and 2, " + \
    "which specifies how many critical points to handle." 

#------------------ Direct execution of the script starts here -------------------------------

if __name__ == '__main__': 

    # Get the command-line options and arguments
    opts, args = getopt.getopt(sys.argv[1:], 'vdc:', ['verbose', 'debug', 'crit-points='])
    
    # Whether to print detailed values for the boundary state and the critical points
    verbose = False
    # Whether to print consistency checks
    debug = False
    # How many critical points to process (can be set to 1 or 0 to save time)
    n_crit_points = 2
    
    # Parse the command-line options
    try:
        # Override the default flag values with command-line options, if provided
        for opt, arg in opts:
            if opt in ('-v', '--verbose'):
                verbose = True
            elif opt in ('-d', '--debug'):
                debug = True
            elif opt in ('-c', '--crit-points'):
                n_crit_points = int(arg)
                if n_crit_points < 0 or n_crit_points > 2:
                    raise Exception()
    
        # If command-line arguments are provided, interpret them as the Immirzi parameter 
        # and the boost parameter for the side tetrahedra.
        gamma = float(args[0]) if len(args) > 0 \
          else input('Choose an Immirzi parameter: ')
        boost = float(args[1]) if len(args) > 1 \
          else input('Choose a boost parameter for the side tetrahedra (> 0): ')
        
    except:
        print usage_string()
        sys.exit()
    
    # Run the main function
    k, xi, crit_points, H, G = calc_4simplex(gamma, boost, verbose, debug, n_crit_points)
